A long-period radio transient active for three decades

Recently several long-period radio transients have been discovered, with strongly polarised coherent radio pulses appearing on timescales between tens to thousands of seconds [1,2]. In some cases the radio pulses have been interpreted as coming from rotating neutron stars with extremely strong magnetic fields, known as magnetars; the origin of other, occasionally periodic and less well-sampled radio transients, is still debated [3]. Coherent periodic radio emission is usually explained by rotating dipolar magnetic fields and pair production mechanisms, but such models do not easily predict radio emission from such slowly-rotating neutron stars and maintain it for extended times. On the other hand, highly magnetic isolated white dwarfs would be expected to have long spin periodicities, but periodic coherent radio emission has not yet been directly detected from these sources. Here we report observations of a long-period (21 minutes) radio transient, which we have labeled GPMJ1839-10. The pulses vary in brightness by two orders of magnitude, last between 30 and 300 seconds, and have quasi-periodic substructure. The observations prompted a search of radio archives, and we found that the source has been repeating since at least 1988. The archival data enabled constraint of the period derivative to $<3.6\times10^{-13}$s s$^{-1}$, which is at the very limit of any classical theoretical model that predicts dipolar radio emission from an isolated neutron star.

==> make_pulsestack.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as mcol
from astropy.time import Time
import argparse

import matplotlib.font_manager
from matplotlib import rc
# Nature requires sans-serif fonts
plt.rcParams.update({
    "text.usetex": False,
    "font.size": 7,
    "font.sans-serif": ["Helvetica"]})

# inches to cm
cm = 1/2.54

if __name__ == '__main__':
    # Parse the command line
    parser = argparse.ArgumentParser(description='Make a pulsestack from a collection of light curves')
    parser.add_argument('period', type=float, help='The folding period in seconds')
    parser.add_argument('lightcurves', type=str, nargs='*', help='The files containing lightcurve data. Expected to contain two columns: (1) Time (s), (2) Flux density')
    parser.add_argument('--time_offset', type=float, help='An optional offset')
    parser.add_argument('--png', type=str, help='Output PNG file.')
    parser.add_argument('--pdf', type=str, help='Output PDF file.')
    parser.add_argument('--svg', type=str, help='Output SVG file.')
    parser.add_argument('--show_plot', action='store_true', help='Show interactive plot.')
    parser.add_argument('--gpstimes', default=False, action='store_true', help='Show GPS times on the pulse stack.')
    parser.add_argument('--dates', default=False, action='store_true', help='Show dates on the pulse stack (overrides gpstimes)')
    parser.add_argument('--title', default=False, action='store_true', help='Show period in title')

    args = parser.parse_args()

    # Shorthand:
    P = args.period

    if args.png is not None or args.svg is not None or args.pdf is not None:
# https://www.nature.com/nature/for-authors/final-submission#:~:text=For%20guidance%2C%20Nature's%20standard%20figure,(120%E2%80%93136%20mm).
        fig = plt.figure(figsize=(8.9*cm,16*cm))

    cm1 = mcol.LinearSegmentedColormap.from_list("MyCmapName",["c","m"])

# Some pulses have low signal-to-noise or we only catch a very small amount of the pulse; don't display these
    n = 0
    for i in range(len(args.lightcurves)):
        file = args.lightcurves[i]
        obsname = file[:10]
        ti = Time(obsname, format="gps")
        ti.format="ymdhms"
        t = ti.value
        lightcurve = np.loadtxt(file)
        with open(file, 'r') as f:
            for line in f.readlines():
                if 'frequency' in line:
                    freq = float(line.split(' ')[10])
        gpstimes = lightcurve[:,0] # First column
        flux_density = lightcurve[:,1] # Second column
        if np.isnan(flux_density).any():
            print(f"found some nans for {obsname}, not proceeding further")
        elif obsname == "1342096266":
            print("Skipping Parkes data")
        else:
            if i == 0:
                yticks = [0]
                pulse_numbers = ["0"]
                gps_ref = gpstimes[0]
                xt = -580
                t0 = ti
            else:
                pulse_number = int(np.round((gpstimes[0] - gps_ref)/P))
                if pulse_number == pulse_numbers[-1]:
                    xt = 300 
                else:
                    xt = -580
                    yticks.append(yticks[-1] + 1)
                    pulse_numbers.append(pulse_number)
            phase = (gpstimes - gps_ref + P/2) % P - P/2
            x = phase  - 75 # shift everything back a little to be better aligned overall
            y = 0.7*flux_density/np.nanmax(flux_density) + yticks[-1]
# Log shows the frequencies a little better than linear
            plt.plot(x, y[np.isfinite(y)], lw=0.5, color=cm1((np.log10(freq) - np.log10(88.))/(np.log10(500.)-np.log10(88.))))
            #plt.plot(x, y[np.isfinite(y)], lw=0.5, color=cm1((freq - 88.)/(500.-88.)))
            url = "../dedispersed_spectra/" + obsname + "_dedispersed.png"
            n+=1
            if args.dates is True:
                plt.text(xt, yticks[-1], f"{t[0]:04d}-{t[1]:02d}-{t[2]:02d} {t[3]:02d}:{t[4]:02d}", url=url, bbox = dict(color='w', alpha=0.01, url=url), fontsize=5)
            elif args.gpstimes is True:
                plt.text(xt, yticks[-1], obsname, url=url, bbox = dict(color='w', alpha=0.01, url=url))
    # Turn off yticks for now
    #        plt.yticks(ticks=yticks, labels=pulse_numbers, fontsize=5)
    plt.yticks(ticks=[], labels=[], fontsize=5)
    plt.xlim([-600, 600])
    plt.ylim([yticks[0]-1, yticks[-1]+1])

    plt.axvline(-200, lw=0.5, color="k", alpha=0.5, ls="--")
    plt.axvline(200, lw=0.5, color="k", alpha=0.5, ls="--")
    plt.xlabel("Time (s)")
    #plt.ylabel("Pulse number")
    if args.title is True:
        plt.title("Period = {:.5f} s".format(P))

    if args.png is not None:
        plt.savefig(args.png, bbox_inches="tight")
    if args.svg is not None:
        plt.savefig(args.svg)
    if args.pdf is not None:
        plt.savefig(args.pdf, bbox_inches="tight")

    if args.show_plot == True:
        plt.show()

    timedelta = (ti - t0) / 365.25
    print(f"Displayed {n} light curves over {timedelta.value:2.1f} years.")

